Motivic Integration and Logarithmic Geometry

In this thesis, we use logarithmic methods to study motivic objects. Let R be a complete discrete valuation ring with perfect residue field k, and denote by K its fraction field. We give in chapter 2 a new construction of the motivic Serre invariant of a smooth K-variety and extend it additively to arbitrary K-varieties. The main advantage of this construction is to rely only on resolution of singularities and not on a characteristic zero assumption, as did previous results. As an application, we give a conditional positive answer to Serre's question on the existence of rational fixed points of a G-action on the affine space, for G a finite l-group. We end the chapter by showing how the logarithmic point of view that we use in our construction leads to a new understanding of the motivic nearby cycles with support of Guibert, Loeser and Merle as a motivic volume. In chapter 4 we use the theory of logarithmic geometry to derive a new formula for the motivic zeta function via the volume Poincar\'e series. More precisely, we show how to compute the volume Poincar\'e series associated to a generically smooth log smooth R-scheme in terms of its log geometry, more specifically in terms of its associated fan in the sense of Kato. This formula yields a much smaller set of candidate poles for the motivic zeta function and seems especially well suited to tackle the monodromy conjecture of Halle and Nicaise for Calabi-Yau K-varieties, for which log smooth models appear naturally through the Gross-Siebert programme on mirror symmetry. We end the chapter by showing how this formula sheds new light on previous results regarding the motivic zeta function of a polynomial nondegenerate with respect to its Newton polyhedron, and of a polynomial in two variables.

==> chapters/makeemptychapter.sh <==
#!/bin/bash
# Create the skeleton for a chapter

if (( $# != 1 ));
then
	echo "Not enough parameters given. Usage: $@ <chaptername>"
	exit 1
fi


CHAPTERNAME=$1

if [ -d $CHAPTERNAME ];
then
	echo "Chapter with name '$CHAPTERNAME' already exists. Exiting..."
	exit 1
fi

echo "Creating directory $CHAPTERNAME/..."
mkdir -p $CHAPTERNAME

echo "Creating $CHAPTERNAME/$CHAPTERNAME.tex..."
f=$CHAPTERNAME/$CHAPTERNAME.tex
echo "\\chapter{This is $CHAPTERNAME}\\label{ch:$CHAPTERNAME}" > $f
echo "" >> $f
echo "\\ldots" >> $f
echo "" >> $f
echo "" >> $f
echo "" >> $f
echo "" >> $f
echo "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%" >> $f
echo "% Keep the following \cleardoublepage at the end of this file, " >> $f
echo "% otherwise \includeonly includes empty pages." >> $f
echo "\\cleardoublepage" >> $f
echo "" >> $f
echo "% vim: tw=70 nocindent expandtab foldmethod=marker foldmarker={{{}{,}{}}}" >> $f

echo "Trying to create chapter Makefile ..."
MAINDIR='..'
if [ -f $MAINDIR/Makefile ];
then
    (cd $MAINDIR; make chaptermakefiles)
	echo " +-> done."
else
    echo " +-> Cannot find main Makefile. You should manually run" +
            "'make chaptermakefiles'."
fi

echo ""
echo "Ok, all done."


==> distribute.sh <==
#!/bin/bash

git describe --tags --long > VERSION
git show -s --format="%H %ci" >> VERSION

echo VERSION Makefile Makefile.settings run.py README.txt *.cls *.bib chapters *.tex *.py *.sty image >MANIFEST2;
cat MANIFEST2
cat MANIFEST2 | tr ' ' '\n' | sed -e "s/^/adsphd.src\//g" > MANIFEST; 

ADSPHDDIR=$(pwd)
cd ..

if [ ! -h adsphd.src ]; then
	ln -s $ADSPHDDIR adsphd.src
fi;

echo "TARRING"
tar -czvf $ADSPHDDIR/adsphd.src.tgz $(cat $ADSPHDDIR/MANIFEST);
rm $ADSPHDDIR/MANIFEST;
rm adsphd.src;




==> extract_from_bibtex.py <==
#!/usr/bin/env python

# vim: expandtab tw=75

from optparse import OptionParser
import sys
import re

def process_ref_ids(ref_ids, bibfile):
    f = file(bibfile)
    try:
        for l in f:
            m = re.match('@.*{(.*),', l)
            while m is None or len(m.groups())==0:
                if re.match('@STRING.*', l) is not None:
                    print l,
                l = f.next()
                m = re.match('@.*{(.*),', l)
            ref_id = re.match('@.*{(.*),', l).group(1)

            #print 'Found ref_id:', ref_id
            if ref_id in ref_ids:
                print '\n', l,
                l = f.next()
                while l.strip() != '}':
                    print l,
                    l = f.next()
                print l,

    except StopIteration, e:
        pass

if __name__=='__main__':
    parser = OptionParser()
    parser.add_option('--bibfile', dest='bibfile', default='/home/yves/research/papers/allpapers.bib')
    parser.add_option('--stdin', dest='reflist_from_stdin',\
            default=False, action='store_true')

    cloptions, args = parser.parse_args(sys.argv[1:])

    assert cloptions.bibfile is not None

    if cloptions.reflist_from_stdin:
        args.append(sys.stdin)

    assert len(args)==1

    for infile in args:
        if type(infile) == type('eenstring'):
            infile = file(infile)
        ref_ids = [ i.strip() for i in infile if i.strip() != '' ]
        process_ref_ids(ref_ids, cloptions.bibfile)


==> run.py <==
#!/usr/bin/env python3
# encoding: utf-8
#
# Copyright (C), 2012-2014 by Wannes Meert, KU Leuven
#
# Very naive compilation script for the ADSPHD class.
#
# No file dependency checks are performed (use TeXnicCenter, Texmaker, latexmk,
# rubber, SCons, or make if you want such a feature).
#

import glob
import os
import re
import shlex
import sys
import argparse

from subprocess import *

## SETTINGS ##

mainfile         = 'thesis.tex'
chaptersdir      = 'chapters'

makebibliography = True
makeindex        = True
makeglossary     = True
makenomenclature = True

usebiblatex      = False
biblatexbackend  = 'biber' # alternative: bibtex

verbose          = False
dry              = False

apps = {}

### INITIALISATION ###

def initapplications():
	"""Initialize the application commands and arguments for the different
	   platforms."""
	global apps
	# Unix and linux are the default setup
	## *NIX ##
	apps['pdflatex']    = App('pdflatex',  '-interaction=nonstopmode -synctex=1 -shell-escape {basename}', verbose)
	apps['bibtex']      = App('bibtex',    '--min-crossref=100 {basename}', verbose)
	apps['biber']       = App('biber',     '{basename}', verbose)
	apps['glossary']    = App('makeindex', '{basename}.glo -s {basename}.ist -t {basename}.glg -o {basename}.gls', verbose)
	apps['nomenclature']= App('makeindex', '{basename}.nlo -s nomencl.ist -o {basename}.nls', verbose)
	apps['pdfviewer']   = App('acroread',  '{pdffile}', verbose)
	apps['remove']      = App('rm',        '-f {cleanfiles}', verbose)

	if sys.platform == 'darwin':
		## Mac OS X ##
		apps['pdfviewer']   = App('open',      '{pdffile}', verbose)

	elif sys.platform == 'win32' or sys.platform == 'cygwin':
		## Windows ##
		## TODO: does not yet work
		pass


## DERIVED SETTINGS ##

settings = {'basename':'', 'cleanfiles':'', 'pdffile':''}
settings['basename']   = os.path.splitext(mainfile)[0]
settings['cleanfiles'] = " ".join([settings['basename']+ext for ext in ['.toc','.aux','.log','.bbl','.blg','.log','.lof','.lot','.ilg','.out','.glo','.gls','.nlo','.nls','.brf','.ist','.glg','.synctexgz','.tgz','.idx','.ind','-blx.bib','.fdb_latexmk','.synctex.gz','.run.xml','.bcf']])
settings['pdffile']    = settings['basename']+'.pdf'
#print(settings)


## COMPILE ##

knowntargets = dict()

def target(targetname = None):
	def decorate(f):
		global knowntargets
		name = targetname if targetname else f.__name__
		knowntargets[name] = f
		return f
	return decorate


## TARGETS ##

@target()
def test():
    """Verify the settings in run.py"""
    allok = testSettings()
    if allok:
	    print("Your settings appear to be consistent.")

@target()
def compile():
	"""Build thesis.pdf"""
	testSettings()
	latex()


def latex():
	global apps
	rerun = False
	print('#### LATEX ####')
	apps['pdflatex'].run(settings, 'Latex failed')
	if makebibliography:
		rerun = True
		if usebiblatex and biblatexbackend == 'biber':
			print('#### BIBER ####')
			apps['biber'].run(settings, 'Biber failed')
		else:
			print('#### BIBTEX ####')
			apps['bibtex'].run(settings, 'Bibtex failed')
	if makeindex:
		rerun = True
		print('#### INDEX ####')
	if makeglossary:
		# List of abbreviations
		rerun = True
		print('#### GLOSSARY ####')
		apps['glossary'].run(settings, 'Creating glossary failed')
	if makenomenclature:
		# List of symbols
		rerun = True
		print('#### NOMENCLATURE ####')
		apps['nomenclature'].run(settings, 'Creating glossary failed')
	if rerun:
		print('#### LATEX ####')
		apps['pdflatex'].run(settings, 'Rerunning Latex failed')
		print('#### LATEX ####')
		apps['pdflatex'].run(settings, 'Rerunning Latex failed')


@target()
def clean():
	"""Remove the auxiliary files created by Latex."""
	global apps
	apps['remove'].run(settings, 'Removing auxiliary files failed')


@target()
def realclean():
	"""Remove all files created by Latex."""
	global apps
	clean()
	newsettings = dict(settings)
	newsettings['cleanfiles'] = 'thesis.pdf thesis.dvi thesis.ps'
	apps['remove'].run(newsettings, 'Removing pdf files failed.')

@target()
def cover():
    """Generate a cover.tex file and produce a standalone cover.pdf"""

    content = []
    doadd = False
    with open(mainfile,'r') as mf:
        for line in mf:
            if doadd:
                content.append(line)
            if "%%% COVER: Settings" in line:
                doadd = True
            elif "%%% COVER: End" in line:
                doadd = False

    with open('cover.tex','w') as cf:
         cf.write("""% Cover.tex
\\documentclass[british,cam,cover]{adsphd}

\\usepackage{printlen}
\\uselengthunit{mm}
""")
         cf.write("".join(content))
         cf.write("""
% Compute total page width
\\newlength{\\fullpagewidth}
\\setlength{\\fullpagewidth}{2\\adsphdpaperwidth}
\\addtolength{\\fullpagewidth}{2\\defaultlbleed}
\\addtolength{\\fullpagewidth}{2\\defaultrbleed}
\\addtolength{\\fullpagewidth}{\\adsphdspinewidth}

\\geometry{
	paperwidth=\\fullpagewidth,
	paperheight=\\adsphdpaperheight,
}

\\pagestyle{empty}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\\begin{document}

\\makefullcoverpage{\\adsphdspinewidth}{}

\\newlength{\\testje}
\\setlength{\\testje}{10mm}

\\mbox{}
\\newpage
\\subsection*{Used settings:}
\\begin{itemize}
	\\item Spine width: \\printlength{\\adsphdspinewidth}
	\\item Left bleed: \\printlength{\\lbleed}
	\\item Right bleed: \\printlength{\\rbleed}
	\\item Paper width: \\printlength{\\adsphdpaperwidth}
	\\item Paper height: \\printlength{\\adsphdpaperheight}
	\\item Text width: \\printlength{\\textwidth}
	\\item Text height: \\printlength{\\textheight}
\\end{itemize}

\\end{document}
""")

    print("Written cover to cover.tex")
    newsettings = dict(settings)
    newsettings['basename'] = 'cover'
    apps['pdflatex'].run(newsettings, 'Running Latex failed')


@target()
def newchapter():
	"""Create the necessary files for a new chapter."""
	chaptername = ""
	validchaptername = re.compile(r'^[a-zA-Z0-9_.]+$')
	while validchaptername.match(chaptername) == None:
		chaptername = input("New chapter file name (only a-z, A-Z, 0-9 or _): ")
	newdirpath = os.path.join(chaptersdir, chaptername)
	print("Creating new directory: "+newdirpath)
	if not os.path.exists(newdirpath):
		os.makedirs(newdirpath)
	newfilepath = os.path.join(newdirpath,chaptername+".tex")
	print("Creating new tex-file: "+newfilepath)
	newfile = open(newfilepath, 'w')
	print("\\chapter{This is "+chaptername+"}\\label{ch:"+chaptername+"}\n", file=newfile)
	print("\n\\ldots\n\n\n\n\
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n\
% Keep the following \\cleardoublepage at the end of this file, \n\
% otherwise \\includeonly includes empty pages.\n\
\\cleardoublepage\n", file=newfile)
	newfile.close()

@target()
def view():
	"""Open the generated pdf file in a pdf viewer."""
	print("Opening "+settings['pdffile'])
	apps['pdfviewer'].run(settings, 'Opening pdf failed.')

@target()
def targets():
	"""Print overview of available targets."""
	print("Targets:")
	targetdocs = [(target,f.__doc__) for (target,f) in  knowntargets.items()]
	maxl = max((len(t) for (t,d) in targetdocs))
	targetdocs.sort()
	for (target,doc) in targetdocs:
		s = "- {:<"+str(maxl)+"}   {}"
		if doc == None:
			doc = ''
		print(s.format(target,doc))

## AUXILIARY ##

def testSettings():
	"""Verify whether run.py is using the expected settings based on
	   thesis.tex.
	"""
	allok = True
	allok = allok and testBiblatex()
	allok = allok and testNomenclature()
	allok = allok and testGlossary()
	return allok


def testBiblatex():
	"""Test whether the main tex file includes biblatex and if this is
	   consistent with the settings in run.py
	"""
	global usebiblatex
	allok = True
	isusingbiblatex = False
	pattern = re.compile(r'^\\documentclass.*biblatex*.*$')
	with open(mainfile, 'r') as f:
		for line in f:
			if pattern.search(line) != None:
				isusingbiblatex = True
				if not usebiblatex:
					print("Warning: It appears you are using biblatex while this setting in run.py is set to false.\n---> Continuing with biblatex set to true.\n")
					allok = False
					usebiblatex = True
					return allok
	if not isusingbiblatex and usebiblatex:
		print("WARNING: It appears you are not using biblatex while this setting in run.py is set to true.\n---> Continuing with biblatex set to false.\n")
		usebiblatex = False
		allok = False
	return allok


def testNomenclature():
	"""Check whether the nomenclature settings are consistent."""
	allok = True
	texfile = open(mainfile, 'r')
	pattern = re.compile(r'^\s*\\usepackage.*{nomencl}.*')
	found = False
	for line in texfile:
		if pattern.search(line) != None:
			found = True
	if not found and makenomenclature:
		print("\nWARNING: Trying to build the nomenclature but you have not include the nomencl Latex package.\n")
		allok = False
	if found and not makenomenclature:
		print("\nWARNING: You have included the nomencl Latex package but in the run.py script this step is not activated.\n")
		allok = False
	return allok


def testGlossary():
	"""Check whether the glossary settings are consistent."""
	allok = True
	texfile = open(mainfile, 'r')
	pattern = re.compile(r'^\s*\\usepackage.*{glossary.*')
	found = False
	for line in texfile:
		if pattern.search(line) != None:
			found = True
	if not found and makeglossary:
		print("\nWARNING: Trying to build the glossary but you have not include the glossary Latex package.\n")
		allok = False
	if found and not makeglossary:
		print("\nWARNING: You have included the glossary Latex package but in the run.py script this step is not activated.\n")
		allok = False
	return allok


## APPLICATION ##

class App:
	def __init__(self, b, o, v=False):
		self.binary = b
		self.options = o
		self.verbose = v

	def run(self, settings, errmsg):
		""" Run the command for the given settings.
			Required settings:
				- basename
				- cleanfiles
		
			:returns: Return code
		"""
		returncode = 1
		try:
			cmd = self.options.format(**settings)
			args = shlex.split(cmd)
			print("Running: "+self.binary+" "+" ".join(args))
			if not dry:
				returncode = check_call([self.binary] + args)
		except CalledProcessError as err:
			print(sys.argv[0].split("/")[-1] + ": "+errmsg+" (exitcode "+str(err.returncode)+")", file=sys.stderr)
		return returncode

## COMMAND LINE INTERFACE ##

class Usage(Exception):
	def __init__(self, msg):
		self.msg = msg

def main(argv=None):
	global verbose
	global dry

	parser = argparse.ArgumentParser(
		    description='''
Naive compilation script for the ADSPhD class. No file dependency checks
are performed. Use TeXnicCenter, Texmaker, latexmk, rubber, SCons or
make for such a feature.''',
		    epilog='''
Settings: Open run.py with a text editor and change values in the settings 
definition
		    ''')
	parser.add_argument('--verbose', '-v', action='count',      help='Verbose output')
	parser.add_argument('--targets', '-T', action='store_true', help='Print available targets')
	parser.add_argument('--dry', '-d',     action='store_true', help='Dry run to see commands without executing them')
	parser.add_argument('target',          nargs='*',           help='Targets')

	args = parser.parse_args(argv)

	verbose = args.verbose
	dry = args.dry

	if args.targets:
		targets()
		return

	initapplications()
	
	if len(args.target) == 0:
		print("No targets given, using default target: compile")
		compile()

	for target in args.target:
		print("Target: "+target)
		if target in knowntargets:
			knowntargets[target]()
		else:
			print("Unknown target")
	


if __name__ == "__main__":
	sys.exit(main())


